Random large eddy simulation for 3-dimensional incompressible viscous flows

We develop a numerical method for simulation of incompressible viscous flows by integrating the technology of random vortex method with the core idea of Large Eddy Simulation (LES). Specifically, we utilize the filtering method in LES, interpreted as spatial averaging, along with the integral representation theorem for parabolic equations, to achieve a closure scheme which may be used for calculating solutions of Navier-Stokes equations. This approach circumvents the challenge associated with handling the non-locally integrable 3-dimensional integral kernel in the random vortex method and facilitates the computation of numerical solutions for flow systems via Monte-Carlo method. Numerical simulations are carried out for both laminar and turbulent flows, demonstrating the validity and effectiveness of the method.

==> code/SDE1.m <==
function [x1,x2]=SDE1(X1,X2,u1,u2,v,deltaB1,deltaB2,timestep)
%输入变量有：前一时刻的u1和u2(两个矩阵)，前一时刻的X1和X2(两个矩阵)，前一时刻的rho（矩阵），前一时刻的deltaB（d维度向量，d=2）
x1=X1+timestep*u1+sqrt(2*v).*deltaB1;
x2=X2+timestep*u2+sqrt(2*v).*deltaB2;
%x3=X3+timestep*u3+sqrt(2*v).*deltaB3;

==> code/brwnm2_multi.m <==
function Brown=brwnm2_multi(t0,tf,h,chang,kuan,d,num)
%h为步长，t0，tf为时间区间,生成二维布朗运动
%d是几维布朗运动，num是生成几个
b=tf/h;
Brown=cell(b,1);

for i=1:b
    Brown{i,1}=cell(num*d,1);
end

x=chang*kuan*num*d;
mu = t0*ones(1,x);
sigma = eye(x);
R = chol(sigma);
%x=0:h:tf;
a=tf/h+1;
z = randn(a,x)*R;
start=0;
for i=1:b
    for j=1:num*d
        Brown{i,1}{j,1}=reshape(sqrt(h)*z(i,start+1:start+chang*kuan),chang,kuan);
        start=j*chang*kuan;
    end
    start=0;
end


==> code/calculation_b.m <==
function [b_x1,b_x2]=calculation_b(i_1,i_2,s_heng,s_shu,X1,X2,target1,target2,u_gradient2,v,F2,boundary_huafen,boundary_jiange)
b_x1=zeros(length(i_2),length(i_1));
b_x2=zeros(length(i_2),length(i_1));
%b_x3=zeros(length(i_2),length(i_1),length(i_3));
c=1;
jie=0.01;
i3=1;
for i=1:length(i_2)
    for j=1:length(i_1)
            total=zeros(1,2);
            %{
            if i<boundary_huafen
                s=boundary_jiange;
            else
                s=s_shu;
            end
            %}
            for k=1:length(i_2)
                for l=1:length(i_1)
                    %if target2(i,j)==0
                        %delta_B1=0;delta_B2=0;
                    if target2(i,j)>=0
                         yx1=max(abs(X1(k,l)-target1(i,j)),jie);
                         x2=max(abs(target2(i,j)),jie);
                         B11=-1/(yx1^2+x2^2)-2*(yx1)^2/(yx1^2+x2^2)^2*u_gradient2(i3,l);
                         B12=(X1(k,l)-target1(i,j))/(yx1^2+x2^2)*F2(i3,1);
                         B21=2*target2(i,j)*(X1(k,l)-target1(i,j))/(yx1^2+x2^2)^2*u_gradient2(i3,l);
                         B22=target2(i,j)/(yx1^2+x2^2)*F2(i3,1);
                         delta_B1=v/pi*s_heng*B11-s_heng/pi*B12;
                         delta_B2=v/pi*s_heng*B21+s_heng/pi*B22;
                    else
                         yx1=max(abs(X1(k,l)-target1(i,j)),jie);
                         x2=max(abs(-1*target2(i,j)),jie);
                         B11=-1/(yx1^2+x2^2)-2*(yx1)^2/(yx1^2+x2^2)^2*u_gradient2(i3,l);
                         B12=(X1(k,l)-target1(i,j))/(yx1^2+x2^2)*F2(i3,1);
                         B21=2*-1*target2(i,j)*(X1(k,l)-target1(i,j))/(yx1^2+x2^2)^2*u_gradient2(i3,l);
                         B22=-1*target2(i,j)/(yx1^2+x2^2)*F2(i3,1);
                         delta_B1=(v/pi*s_heng*B11-s_heng/pi*B12);
                         delta_B2=-1*(v/pi*s_heng*B21+s_heng/pi*B22);
                        
                    end
                end
            end
            total=total+[delta_B1,delta_B2];        
            b_x1(i,j)=total(1);
            b_x2(i,j)=total(2);

    end
end

==> code/calculation_j.m <==
function [j_x1,j_x2]=calculation_j(i_1,i_2,s_heng,s_shu,X1,X2,target1,target2,u_gradient1,u_gradient2,u_gradient3,u_gradient4,boundary_huafen,boundary_jiange,scale)
j_x1=zeros(length(i_2),length(i_1));
j_x2=zeros(length(i_2),length(i_1));
%j_x3=zeros(length(i_2),length(i_1),length(i_3));
bound=0.0001;
for i=1:length(i_2)
    for j=1:length(i_1)
            s=s_shu;
            total=zeros(1,2);
            if target2(i,j)>=0
                for k=1:length(i_2)
                     for l=1:length(i_1)
                         cha1=([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)]);
                         cha2=([X1(k,l),-1*X2(k,l)]-[target1(i,j),target2(i,j)]);
                         
                         mo1=max(norm(cha1,2)^2,bound);
                         mo2=max(norm(cha2,2)^2,bound);
                             %{
                             if mo2<=s && mo1<=s
                                 total=total+0;
                             elseif mo2<=s
                                 final=u_gradient1(k,l)^2+u_gradient2(k,l)^2;
                                 %final=0;
                                 final=final+2*(u_gradient1(k,l)*u_gradient2(k,l));
                                 K=1/(2*pi)*(cha1/mo1)*final;
                                 total=total+s^2*K;
                             elseif mo1<=s
                                 %final=0;
                                 final=u_gradient1(k,l)^2+u_gradient2(k,l)^2;
                                 final=final+2*(u_gradient1(k,l)*u_gradient2(k,l));
                                 K=1/(2*pi)*(cha2/mo2)*final;
                                 total=total+s^2*K;
                             else
                                 %final=0;
                                 final=u_gradient1(k,l)^2+u_gradient2(k,l)^2;
                                 final=final+2*(u_gradient1(k,l)*u_gradient2(k,l));
                                 K=1/(2*pi)*(cha1/mo1+cha2/mo2)*final;
                                 total=total+s^2*K;
                             end
                             %}
                             
                         final=u_gradient1(k,l)^2+u_gradient4(k,l)^2;
                         %final=0;
                         final=final+2*(u_gradient2(k,l)*u_gradient3(k,l))-(-0.5*2*X1(k,l)/scale^2)*100*exp(-0.5*(X1(k,l)^2+X2(k,l)^2)/scale^2)-(-0.5*2*X2(k,l)/scale^2)*100*exp(-0.5*(X1(k,l)^2+X2(k,l)^2)/scale^2);
                         %final=final+2*(u_gradient2(k,l)*u_gradient3(k,l));
                         K=1/(2*pi)*(cha1/mo1+cha2/mo2)*final;
                         total=total+s_heng*s*K;
                     end
                end
                             
            elseif target2(i,j)<0
                for k=1:length(i_2)
                     for l=1:length(i_1)
                         cha1=([X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)]);
                         cha2=([X1(k,l),-1*X2(k,l)]-[target1(i,j),-1*target2(i,j)]);
                         mo1=max(norm(cha1,2)^2,bound);
                         mo2=max(norm(cha2,2)^2,bound);
                             
                             %{
                             if mo2<=s && mo1<=s
                                 total=total+0;
                             elseif mo2<=s
                                 final=u_gradient1(k,l)^2+u_gradient2(k,l)^2;
                                 %final=0;
                                 final=final+2*(u_gradient1(k,l)*u_gradient2(k,l));
                                 K=1/(2*pi)*(cha1/mo1)*final;
                                 total=total-s^2*K;
                             elseif mo1<=s
                                 final=u_gradient1(k,l)^2+u_gradient2(k,l)^2;
                                 %final=0;
                                 final=final+2*(u_gradient1(k,l)*u_gradient2(k,l));
                                 K=1/(2*pi)*(cha2/mo2)*final;
                                 total=total-s^2*K;
                             else
                                 final=u_gradient1(k,l)^2+u_gradient2(k,l)^2;
                                 %final=0;
                                 final=final+2*(u_gradient1(k,l)*u_gradient2(k,l));
                                 K=1/(2*pi)*(cha1/mo1+cha2/mo2)*final;
                                 total=total-s^2*K;
                             end
                             %}
                             final=u_gradient1(k,l)^2+u_gradient4(k,l)^2;
                             
                             final=final+2*(u_gradient2(k,l)*u_gradient3(k,l))-(-0.5*2*X1(k,l)/scale^2)*100*exp(-0.5*(X1(k,l)^2+X2(k,l)^2)/scale^2)-(-0.5*2*X2(k,l)/scale^2)*100*exp(-0.5*(X1(k,l)^2+X2(k,l)^2)/scale^2);
                             %final=final+2*(u_gradient2(k,l)*u_gradient3(k,l));
                             K=1/(2*pi)*(cha1/mo1+cha2/mo2)*final;
                             total=total+s_heng*s*[1,-1].*K;
                     end
                end
           else
               total=total+0;
           end
 
            j_x1(i,j)=total(1);
            j_x2(i,j)=total(2);

    end
end

==> code/calculation_u.m <==
function [u_x1,u_x2]=calculation_u(i_1,i_2,s_heng,s_shu,u_01,u_02,X1,X2,lambda,g,timestep,t,target1,target2,boundary_huafen,boundary_jiange,nowx)
u_x1=zeros(length(i_2),length(i_1));
u_x2=zeros(length(i_2),length(i_1));
%u_x3=zeros(length(i_2),length(i_1),length(i_3));
c=1;
delay=15;
for i=1:length(i_2)
    for j=1:length(i_1)
            total=zeros(1,2);
            %{
            if i<boundary_huafen
                s=boundary_jiange;
            else
                s=s_shu;
            end
            %}
            s=s_shu;
            if target2(i,j)>0
                 for k=1:length(i_2)
                     for l=1:length(i_1)
                          cha1=[X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)];
                          cha2=[X1(k,l),-1*X2(k,l)]-[target1(i,j),target2(i,j)];
                          %gauss1=c*1/(2*pi)*exp(-1*norm(cha1,2)^2/2/s_heng/s);
                          gauss1=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha1,2)^2/(2*s_heng*s_shu));
                          gauss2=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha2,2)^2/(2*s_heng*s_shu));
                          %gauss2=c*1/(2*pi)*exp(-1*norm(cha2,2)^2/2/s_heng/s);
                          lvbo=(gauss1-gauss2);
                          item1=s_heng*s*lvbo*[u_01(k,l),u_02(k,l)];%u的第一项
                          %{
                         if lambda(k,l)==0
                             delta_g=zeros(1,2);
                         else
                             delta_g=length(lambda(k,1):t)*lvbo*[g{t-1,1}(k,l),g{t-1,2}(k,l)];
                                 %delta_g=delta_g+gauss1*[g{a,1}(k,l),-1*g{a,2}(k,l)];
                         end
                          %}
                        
                         delta_g=zeros(1,2);
                         if lambda(k,l)==0
                             delta_g=zeros(1,2);
                         elseif length(lambda(k,1):t-1)<delay
                             for a=lambda(k,l)-1:t-1
                                 delta_g=delta_g+gauss1*[g{a,1}(k,l),g{a,2}(k,l)];
                                 %delta_g=delta_g+gauss1*[g{a,1}(k,l),g{a,2}(k,l)];
                             end
                         else
                             for a=t-delay+1:t-1
                                 delta_g=delta_g+gauss1*[g{a,1}(k,l),g{a,2}(k,l)];
                                 %delta_g=delta_g+lvbo*[g{a,1}(k,l),g{a,2}(k,l)]*length(lambda(k,1):t-1)/delay;
                                 %delta_g=delta_g+gauss1*[g{a,1}(k,l),g{a,2}(k,l)];
                             end
                         end
                       
                            
                         item2=timestep*s_heng*s*delta_g;
                         total=total+item1+item2;
                     end
                 end

                             
            elseif target2(i,j)<0
                for k=1:length(i_2)
                    for l=1:length(i_1)
                         cha1=[X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)];
                         cha2=[X1(k,l),-1*X2(k,l)]-[target1(i,j),-1*target2(i,j)];
                         %gauss1=c*1/(2*pi)*exp(-1*norm(cha1,2)^2/2/s_heng/s);
                         %gauss2=c*1/(2*pi)*exp(-1*norm(cha2,2)^2/2/s_heng/s);
                         gauss1=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha1,2)^2/(2*s_heng*s_shu));
                         gauss2=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha2,2)^2/(2*s_heng*s_shu));
                         lvbo=(gauss1-gauss2);

                         item1=s_heng*s*lvbo*[u_01(k,l),-1*u_02(k,l)]; %u的第一项
                         %{
                         if lambda(k,l)==0
                             delta_g=zeros(1,2);
                         else
                             delta_g=length(lambda(k,1):t)*lvbo*[g{t-1,1}(k,l),-1*g{t-1,2}(k,l)];
                                 %delta_g=delta_g+gauss1*[g{a,1}(k,l),-1*g{a,2}(k,l)];
                         end
                         %}

                   
                         delta_g=zeros(1,2);
                        
                         if lambda(k,l)==0
                             delta_g=zeros(1,2);
                         elseif length(lambda(k,1):t-1)<delay
                             for a=lambda(k,l)-1:t-1
                                 delta_g=delta_g+gauss1*[g{a,1}(k,l),-1*g{a,2}(k,l)];
                                 %delta_g=delta_g+gauss1*[g{a,1}(k,l),-1*g{a,2}(k,l)];
                             end
                         else
                             for a=t-delay+1:t-1
                                 delta_g=delta_g+gauss1*[g{a,1}(k,l),-1*g{a,2}(k,l)];
                                 %delta_g=delta_g+lvbo*[g{a,1}(k,l),-1*g{a,2}(k,l)]*length(lambda(k,1):t-1)/delay;
                                 %delta_g=delta_g+gauss1*[g{a,1}(k,l),-1*g{a,2}(k,l)];
                             end
                         end
                       
                         item2=timestep*s_heng*s*delta_g;
                         total=total+item1+item2;
                     end
                end   
                    
            else
                total=zeros(1,2);
            end
                        
            u_x1(i,j)=total(1);
            u_x2(i,j)=total(2);
    end
end

==> code/calculation_u_gradient.m <==
function [u_x_g11,u_x_g12,u_x_g21,u_x_g22,p_boundary,w1]=calculation_u_gradient(i_1,i_2,s_heng,s_shu,u_01,u_02,X1,X2,lambda,g,timestep,t,target1,target2,u1,u2,boundary_huafen,boundary_jiange,nowx)
u_x_g11=zeros(length(i_2),length(i_1));
u_x_g12=zeros(length(i_2),length(i_1));
u_x_g21=zeros(length(i_2),length(i_1));
u_x_g22=zeros(length(i_2),length(i_1));
w1=zeros(length(i_2),length(i_1));
p_boundary=zeros(1,length(i_1));
c=1;
bound=s_heng;
delay=15;
for i=1:length(i_2)
    for j=1:length(i_1)
            total=zeros(1,4);
            s=s_shu;
            if i==1
                ppp=0;
                if target2(i,j)>=0
                    for k=1:length(i_2)
                         for l=1:length(i_1)
                             cha1=[X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)];
                             cha2=[X1(k,l),-1*X2(k,l)]-[target1(i,j),target2(i,j)];
                             %tem1=c*1/(2*pi)*exp(-1*norm(cha1,2)^2/s_heng/s);
                             tem1=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha1,2)^2/(2*s_heng*s_shu));
                             %tem2=c*1/(2*pi)*exp(-1*norm(cha2,2)^2/s_heng/s);
                             tem2=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha2,2)^2/(2*s_heng*s_shu));
                             d11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_01(k,l);
                             d12f=(X2(k,l)-target2(i,j))/s_heng/s*tem1*u_01(k,l);
                             d21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_02(k,l);
                             d22f=(X2(k,l)-target2(i,j))/s_heng/s*tem1*u_02(k,l);
                             
                             
                             d11b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_01(k,l);
                             d12b=(-1*X2(k,l)-target2(i,j))/s_heng/s*tem2*u_01(k,l);
                             d21b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_02(k,l);
                             d22b=(-1*X2(k,l)-target2(i,j))/s_heng/s*tem2*u_02(k,l);
                             
                             d111f=(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/s_heng^2/s^2*tem1*u_01(k,l);
                             d111b=(X1(k,l)-target1(i,j))*(-1*X2(k,l)-target2(i,j))/s_heng^2/s^2*tem2*u_02(k,l);
                             %lvbo=[d11-d21,d12-d22,d11-d21,d12-d22];
                             item1=s_heng*s*[d11f-d11b,d12f-d12b,d21f-d21b,d22f-d22b];%u的第一项
                             item3=s_heng*s*(d111f-d111b);
                             %{
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                                g_g=0;
                             else 
                                delta_g=length(lambda(k,1):t)*lvbo.*[g{t-1,1}(k,l),g{t-1,1}(k,l),g{t-1,2}(k,l),g{t-1,2}(k,l)];
                                %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                g_g=length(lambda(k,1):t)*-1*(d111-d222)*g{t-1,2}(k,l);
                             end
                             %}
                            
                             g11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g12f=(X2(k,l)-target2(i,j))/s_heng/s*tem1;
                             g21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g22f=(X2(k,l)-target2(i,j))/s_heng/s*tem1;
                             lvbo=[g11f,g12f,g21f,g22f];
                             
                             delta_g=zeros(1,4);g_g=0;
                             
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                                g_g=0;
                             elseif length(lambda(k,1):t-1)<delay
                                for a=lambda(k,l)-1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    g_g=g_g+(d111f)*g{a,2}(k,l);
                                end
                             else
                                for a=t-delay+1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    %delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)]*length(lambda(k,1):t-1)/delay;
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    g_g=g_g+(d111f)*g{a,2}(k,l);
                                end
                             end
                             
                             item2=timestep*s_heng*s*delta_g;
                             item4=timestep*s_heng*s*g_g;
                             total=total+item1+item2;
                             ppp=ppp+item3+item4;
                         end
                    end
                             
                             
                             
                elseif target2(i,j)<0
                    for k=1:length(i_2)
                         for l=1:length(i_1)
                             cha1=[X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)];
                             cha2=[X1(k,l),-1*X2(k,l)]-[target1(i,j),-1*target2(i,j)];
                         
                              tem1=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha1,2)^2/(2*s_heng*s_shu));
                             %tem2=c*1/(2*pi)*exp(-1*norm(cha2,2)^2/s_heng/s);
                             tem2=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha2,2)^2/(2*s_heng*s_shu));
                             d11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_01(k,l);
                             d12f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1*u_01(k,l);
                             d21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_02(k,l);
                             d22f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1*u_02(k,l);
                             
                             
                             d11b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_01(k,l);
                             d12b=-1*(-1*X2(k,l)+target2(i,j))/s_heng/s*tem2*u_01(k,l);
                             d21b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_02(k,l);
                             d22b=-1*(-1*X2(k,l)+target2(i,j))/s_heng/s*tem2*u_02(k,l);
                             
                             d111f=(X1(k,l)-target1(i,j))*-1*(X2(k,l)+target2(i,j))/s_heng^2/s^2*tem1*u_01(k,l);
                             d111b=(X1(k,l)-target1(i,j))*-1*(-1*X2(k,l)+target2(i,j))/s_heng^2/s^2*tem2*u_02(k,l);
                             %lvbo=[d11-d21,d12-d22,d11-d21,d12-d22];
                             item1=s_heng*s*[d11f-d11b,d12f-d12b,d21f-d21b,d22f-d22b];%u的第一项
                             item3=s_heng*s*(d111f-d111b);
                             %{
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                                g_g=0;
                             else 
                                delta_g=length(lambda(k,1):t)*lvbo.*[g{t-1,1}(k,l),g{t-1,1}(k,l),g{t-1,2}(k,l),g{t-1,2}(k,l)];
                                %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                g_g=length(lambda(k,1):t)*-1*(d111-d222)*g{t-1,2}(k,l);
                             end
                             %}
                            
                             g11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g12f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1;
                             g21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g22f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1;
                             lvbo=[g11f,g12f,g21f,g22f];
                             
                             delta_g=zeros(1,4);g_g=0;
                             
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                                g_g=0;
                             elseif length(lambda(k,1):t-1)<delay
                                for a=lambda(k,l)-1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),-1*g{a,2}(k,l),-1*g{a,2}(k,l)];
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    g_g=g_g+(d111f)*g{a,2}(k,l);
                                end
                             else
                                for a=t-delay+1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),-1*g{a,2}(k,l),-1*g{a,2}(k,l)];
                                    %delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)]*length(lambda(k,1):t-1)/delay;
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    g_g=g_g+(d111f)*-1*g{a,2}(k,l);
                                end
                             end
                             
                             item2=timestep*s_heng*s*delta_g;
                             item4=timestep*s_heng*s*g_g;
                             total=total+item1+item2;
                             ppp=ppp+item3+item4;
                         end
                    end
                             
                else
                   total=zeros(1,4);
                end
                p_boundary(j)=ppp;
                u_x_g11(i,j)=total(1);
                u_x_g12(i,j)=total(2);
                u_x_g21(i,j)=total(3);
                u_x_g22(i,j)=total(4);
            else
                if target2(i,j)>=0
                    for k=1:length(i_2)
                         for l=1:length(i_1)
                             cha1=[X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)];
                             cha2=[X1(k,l),-1*X2(k,l)]-[target1(i,j),target2(i,j)];
                             %tem1=c*1/(2*pi)*exp(-1*norm(cha1,2)^2/s_heng/s);
                             tem1=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha1,2)^2/(2*s_heng*s_shu));
                             %tem2=c*1/(2*pi)*exp(-1*norm(cha2,2)^2/s_heng/s);
                             tem2=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha2,2)^2/(2*s_heng*s_shu));
                             d11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_01(k,l);
                             d12f=(X2(k,l)-target2(i,j))/s_heng/s*tem1*u_01(k,l);
                             d21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_02(k,l);
                             d22f=(X2(k,l)-target2(i,j))/s_heng/s*tem1*u_02(k,l);
                             
                             
                             d11b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_01(k,l);
                             d12b=(-1*X2(k,l)-target2(i,j))/s_heng/s*tem2*u_01(k,l);
                             d21b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_02(k,l);
                             d22b=(-1*X2(k,l)-target2(i,j))/s_heng/s*tem2*u_02(k,l);
                             
                             %lvbo=[d11-d21,d12-d22,d11-d21,d12-d22];
                             item1=s_heng*s*[d11f-d11b,d12f-d12b,d21f-d21b,d22f-d22b];%u的第一项
                            
                             %{
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                                g_g=0;
                             else 
                                delta_g=length(lambda(k,1):t)*lvbo.*[g{t-1,1}(k,l),g{t-1,1}(k,l),g{t-1,2}(k,l),g{t-1,2}(k,l)];
                                %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                g_g=length(lambda(k,1):t)*-1*(d111-d222)*g{t-1,2}(k,l);
                             end
                             %}
                            
                             g11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g12f=(X2(k,l)-target2(i,j))/s_heng/s*tem1;
                             g21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g22f=(X2(k,l)-target2(i,j))/s_heng/s*tem1;
                             lvbo=[g11f,g12f,g21f,g22f];
                             
                             delta_g=zeros(1,4);
                             
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                             
                             elseif length(lambda(k,1):t-1)<delay
                                for a=lambda(k,l)-1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                end
                             else
                                for a=t-delay+1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                    %delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)]*length(lambda(k,1):t-1)/delay;
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                end
                             end
                             
                             item2=timestep*s_heng*s*delta_g;
                             total=total+item1+item2;
                         end
                    end
                             
                             
                             
                elseif target2(i,j)<0
                    for k=1:length(i_2)
                         for l=1:length(i_1)
                             cha1=[X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)];
                             cha2=[X1(k,l),-1*X2(k,l)]-[target1(i,j),-1*target2(i,j)];
                         
                             %tem1=c*1/(2*pi)*exp(-1*norm(cha1,2)^2/s_heng/s);
                              tem1=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha1,2)^2/(2*s_heng*s_shu));
                             %tem2=c*1/(2*pi)*exp(-1*norm(cha2,2)^2/s_heng/s);
                             tem2=c*1/(s_heng*s_shu*pi)/2*exp(-norm(cha2,2)^2/(2*s_heng*s_shu));
                             d11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_01(k,l);
                             d12f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1*u_01(k,l);
                             d21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1*u_02(k,l);
                             d22f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1*u_02(k,l);
                             
                             
                             d11b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_01(k,l);
                             d12b=-1*(-1*X2(k,l)+target2(i,j))/s_heng/s*tem2*u_01(k,l);
                             d21b=(X1(k,l)-target1(i,j))/s_heng/s*tem2*u_02(k,l);
                             d22b=-1*(-1*X2(k,l)+target2(i,j))/s_heng/s*tem2*u_02(k,l);
                             
                             %lvbo=[d11-d21,d12-d22,d11-d21,d12-d22];
                             item1=s_heng*s*[d11f-d11b,d12f-d12b,d21f-d21b,d22f-d22b];%u的第一项
                            
                             %{
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                                g_g=0;
                             else 
                                delta_g=length(lambda(k,1):t)*lvbo.*[g{t-1,1}(k,l),g{t-1,1}(k,l),g{t-1,2}(k,l),g{t-1,2}(k,l)];
                                %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                g_g=length(lambda(k,1):t)*-1*(d111-d222)*g{t-1,2}(k,l);
                             end
                             %}
                            
                             g11f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g12f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1;
                             g21f=(X1(k,l)-target1(i,j))/s_heng/s*tem1;
                             g22f=-1*(X2(k,l)+target2(i,j))/s_heng/s*tem1;
                             lvbo=[g11f,g12f,g21f,g22f];
                             
                             delta_g=zeros(1,4);
                             
                             if lambda(k,l)==0
                                delta_g=zeros(1,4);
                             
                             elseif length(lambda(k,1):t-1)<delay
                                for a=lambda(k,l)-1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),-1*g{a,2}(k,l),-1*g{a,2}(k,l)];
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                end
                             else
                                for a=t-delay+1:t-1
                                    delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),-1*g{a,2}(k,l),-1*g{a,2}(k,l)];
                                    %delta_g=delta_g+lvbo.*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)]*length(lambda(k,1):t-1)/delay;
                                    %delta_g=delta_g+[d11,d12,d11,d12].*[g{a,1}(k,l),g{a,1}(k,l),g{a,2}(k,l),g{a,2}(k,l)];
                                end
                             end
                             
                             item2=timestep*s_heng*s*delta_g;
                             total=total+item1+item2;
                         end
                    end
                             
                else
                   total=zeros(1,4);
                end
                u_x_g11(i,j)=total(1);
                u_x_g12(i,j)=total(2);
                u_x_g21(i,j)=total(3);
                u_x_g22(i,j)=total(4);
                w1(i,j)=u_x_g21(i,j)-u_x_g12(i,j);
            end
            
    end
end
u_x_g11(1,:)=0;
%u_x_g12(1,:)=-1*u1/s_shu;
u_x_g21(1,:)=0;
%u_x_g22(1,:)=-1*u2/s_shu;

==> code/main.m <==
tic

%1.初始化参数
v=0.15;%miu常数 
scale=2*pi;%空间尺度
timestep=0.0005;%时间尺度
endtime=0.15;%终止时间
timescale=endtime/timestep;%多少个时间点
hengnum=40;%横向空间尺度分多少格
shunum=40;%竖向空间尺度分多少格
heng=3*pi;
shu=0.2*pi;
s_heng=2*heng/hengnum;%mesh size
s_shu=shu/shunum;
boundary_huafen=10;
boundary_jiange=s_shu/boundary_huafen;
d=2;%维度
%i_1=-scale:s:scale;
i_1=-1*heng:s_heng:heng;
%i_2=0:s_shu:shu;
%i_2=[0:boundary_jiange:s_shu-boundary_jiange,s_shu:s_shu:shu];
i_2=0:s_shu:shu;
%i_3=-1*scale:s:scale;
%i_2_b=0:s:scale;
[x,y]=meshgrid(i_1,i_2);
[x_b,y_b]=meshgrid(i_1,i_2);
%[x_tem,y_tem]=meshgrid(i_1+s/2,i_2+s/2);
%{
F1=zeros(length(i_2),length(i_1));%big enough
for k=1:(length(i_1)+1)/2
    for j=1:length(i_2)
    F1(j,k)=-30;
    end
end
for k=(length(i_1)+1)/2:length(i_1)
    for j=1:length(i_2)
    F1(j,k)=30;
    end
end
%}
%F1=500*ones(length(i_2),length(i_1));
%F2=-9.81;


particle=1;
u_total=cell(timescale,d);

for i=1:timescale
    u_total{i,1}=zeros(length(i_2),length(i_1));
    u_total{i,2}=zeros(length(i_2),length(i_1));
    %u_total{i,3}=zeros(length(i_2),length(i_1),length(i_3));
end

for p=1:particle
    %2.建立需要存储的变量（元胞）
    X_cell=cell(timescale,d);%存储历史的布朗运动
    u_cell=cell(timescale,d);%存储历史的速度，画图用
    u_x_cell=cell(timescale,d);%存储历史的u_x，计算新的X用
    delta_p=cell(timescale,d);
    delta_p_x=cell(timescale,d);
    u_gradient=cell(timescale,d^2);%存储历史的u，计算新的X用
    u_x_gradient=cell(timescale,d^2);%存储历史的u，计算新的X用
    g_cell=cell(timescale,d);
    g_x_cell=cell(timescale,d);
    j_cell=cell(timescale,d);
    b_cell=cell(timescale,d);
    w_cell=cell(timescale,1);

    %3.给定各个变量的初值
    %B1=brwnm2(0,endtime,timestep);
    %B2=brwnm2(0,endtime,timestep);
    %B3=brwnm2(0,endtime,timestep);
    num=1;d=2;
    Brown=brwnm2_multi(0,endtime,timestep,length(i_2),length(i_1),d,num);


    %3.1 给XYZ和u,w初值
    X1=zeros(length(i_2),length(i_1));%X的第一个维度
    X2=zeros(length(i_2),length(i_1));%X的第二个维度
    %X3=zeros(length(i_2),length(i_1),length(i_3));%X的第三个维度
    u_01=zeros(length(i_2),length(i_1));%u的初始第一个维度
    u_02=zeros(length(i_2),length(i_1));%u的初始第二个维度
    %u_03=zeros(length(i_2),length(i_1),length(i_3));%u的初始第三个维度
    p_01=zeros(length(i_2),length(i_1));%p的初始第一个维度
    p_02=zeros(length(i_2),length(i_1));%p的初始第二个维度
    %p_03=zeros(length(i_2),length(i_1),length(i_3));%p的初始第三个维度
    u_g11=zeros(length(i_2),length(i_1));%ug的初始第一个维度
    u_g12=zeros(length(i_2),length(i_1));%ug的初始第一个维度
    u_g21=zeros(length(i_2),length(i_1));%ug的初始第二个维度
    u_g22=zeros(length(i_2),length(i_1));%ug的初始第二个维度
    %u_g03=zeros(length(i_2),length(i_1),length(i_3));%ug的初始第三个维度
    g1=zeros(length(i_2),length(i_1));
    g2=zeros(length(i_2),length(i_1));
    F1=zeros(length(i_2),length(i_1));
    F2=zeros(length(i_2),length(i_1));
    U0=100;
    %g3=zeros(length(i_2),length(i_1),length(i_3));
    %假设u初值为(-10sin(x2),10sin(x2))
    for i=1:length(i_2)
        for j=1:length(i_1)
            if i==1
                u_01(i,j)=0;
                u_02(i,j)=0;
                u_g11(i,j)=0;
                u_g12(i,j)=U0/s_shu;
                u_g21(i,j)=0;
                u_g22(i,j)=0;
                F1(i,j)=100*exp(-0.5*(x(i,j)^2+y(i,j)^2)/s_heng/s_shu);
                F2(i,j)=-9.81;
                p_01(i,j)=F1(i,j);%50*sin(y(i,j))-(50*cos(x(i,j)))*(-50*cos(y(i,j)))+F1;
                p_02(i,j)=F2(i,j);%-50*cos(x(i,j))-(-50*sin(y(i,j)))*(-50*sin(y(i,j)))+F2;
            else
                u_01(i,j)=U0;
                u_02(i,j)=-1;
                u_g11(i,j)=0;
                u_g12(i,j)=0;
                u_g21(i,j)=0;
                u_g22(i,j)=0;
                F1(i,j)=100*exp(-0.5*(x(i,j)^2+y(i,j)^2)/s_heng/s_shu);
                F2(i,j)=-9.81;
                p_01(i,j)=F1(i,j);%50*sin(y(i,j))-(50*cos(x(i,j)))*(-50*cos(y(i,j)))+F1;
                p_02(i,j)=F2(i,j);%-50*cos(x(i,j))-(-50*sin(y(i,j)))*(-50*sin(y(i,j)))+F2;
            end                                
                g1(i,j)=-1*p_01(i,j)+F1(i,j);
                g2(i,j)=-1*p_02(i,j)+F2(i,j);
                %g3(i,j)=p_03(i,j,k)+F3;
        end
    end
    
    X_cell{1,1}=x;X_cell{1,2}=y;%XYZ
    u_cell{1,1}=u_01;u_cell{1,2}=u_02;%u的初值
    u_x_cell{1,1}=u_01;u_x_cell{1,2}=u_02;%u_x的初值
    delta_p{1,1}=p_01;delta_p{1,2}=p_02;%p的初值
    delta_p_x{1,1}=p_01;delta_p_x{1,2}=p_02;%p的初值
    u_gradient{1,1}=u_g11;u_gradient{1,2}=u_g12;u_gradient{1,3}=u_g21;u_gradient{1,4}=u_g22;
    u_x_gradient{1,1}=u_g11;u_x_gradient{1,2}=u_g12;u_x_gradient{1,3}=u_g21;u_x_gradient{1,4}=u_g22;
    
    g_cell{1,1}=g1;g_cell{1,2}=g2;
    g_x_cell{1,1}=g1;g_x_cell{1,2}=g2;
    lvbo_g_cell{1,1}=g1;lvbo_g_cell{1,2}=g2;
    lvbo_g_x_cell{1,1}=g1;lvbo_g_x_cell{1,2}=g2;
    
    state=zeros(size(x));
    Zeta=zeros(size(x));
    lambda=zeros(size(x));
    previous=zeros(size(x));
    ff=find(y<0);
    %lambda(ff)=1;
    previous(ff)=1;
    [m,n]=size(x);
        
    %4 迭代        
    for t=2:timescale
    
        %计算不同时刻的XYZ
        [a,b]=SDE1(X_cell{t-1,1},X_cell{t-1,2},u_x_cell{t-1,1},u_x_cell{t-1,2},v,Brown{t-1}{1,1},Brown{t-1}{2,1},timestep);%输出X n个维度的矩阵，
        %[c,d]=SDE2(Y_cell{t-1,1},Y_cell{t-1,2},u_y_cell{t-1,1},u_y_cell{t-1,1},rho_cell_y{t-1,1},Brown{t-1}{3,1},Brown{t-1}{4,1},kaipai,timestep);%输出Y两个维度的矩阵，
        %[e,f]=SDE3(Z_cell{t-1,1},Z_cell{t-1,2},u_z_cell{t-1,1},u_z_cell{t-1,1},rho_cell_z{t-1,1},Brown{t-1}{5,1},Brown{t-1}{6,1},lambda,miu,timestep);%输出Z两个维度的矩阵，
        X_cell{t,1}=a;X_cell{t,2}=b;
        %Y_cell{t,1}=c;Y_cell{t,2}=d;
        %Z_cell{t,1}=e;Z_cell{t,2}=f;
        xzero=find(b<0);
        nowx=zeros(size(x));%存储X当前是否跑出D区域
        nowx(xzero)=1;
        %yzero=find(d<0);
        %zzero=find(f<0);
        currentstate=zeros(size(x));
        currentstate(xzero)=1;%记录当前时刻是否跑出D
        jump=currentstate-previous;
        previous=currentstate;
        record=find(jump==1);
        %C = find(jump==0);
        %A = setdiff(1:m*n,C);
        %B = intersect(record, xzero);
        %Zeta(B)=t;%inf跑出D的时间
        lambda(record)=t;%sup_time
        
        
        %计算u
        [u1,u2]=calculation_u(i_1,i_2,s_heng,s_shu,u_cell{1,1},u_cell{1,2},X_cell{t,1},X_cell{t,2},lambda,g_x_cell,timestep,t,X_cell{1,1},X_cell{1,2},boundary_huafen,boundary_jiange,nowx);
        u_cell{t,1}=u1;u_cell{t,2}=u2;
        %计算u_x
        [u_x1,u_x2]=calculation_u(i_1,i_2,s_heng,s_shu,u_x_cell{1,1},u_x_cell{1,2},X_cell{t,1},X_cell{t,2},lambda,g_x_cell,timestep,t,X_cell{t,1},X_cell{t,2},boundary_huafen,boundary_jiange,nowx);
        u_x_cell{t,1}=u_x1;u_x_cell{t,2}=u_x2;
        
        %计算delta_p_x
        
        [u_g1,u_g2,u_g3,u_g4,pp,w1]=calculation_u_gradient(i_1,i_2,s_heng,s_shu,u_cell{1,1},u_cell{1,2},X_cell{t,1},X_cell{t,2},lambda,g_x_cell,timestep,t,X_cell{1,1},X_cell{1,2},u_cell{t,1}(2,:),u_cell{t,2}(2,:),boundary_huafen,boundary_jiange,nowx);
        u_gradient{t,1}=u_g1;u_gradient{t,2}=u_g2;u_gradient{t,3}=u_g3;u_gradient{t,4}=u_g4;
        w_cell{t,1}=w1;
        
        [u_x_g1,u_x_g2,u_x_g3,u_x_g4,pp_x,~]=calculation_u_gradient(i_1,i_2,s_heng,s_shu,u_x_cell{1,1},u_x_cell{1,2},X_cell{t,1},X_cell{t,2},lambda,g_x_cell,timestep,t,X_cell{t,1},X_cell{t,2},u_x_cell{t,1}(2,:),u_x_cell{t,2}(2,:),boundary_huafen,boundary_jiange,nowx);
        u_x_gradient{t,1}=u_x_g1;u_x_gradient{t,2}=u_x_g2;u_x_gradient{t,3}=u_x_g3;u_x_gradient{t,4}=u_x_g4;
        
        [j_1,j_2]=calculation_j(i_1,i_2,s_heng,s_shu,X_cell{t,1},X_cell{t,2},X_cell{1,1},X_cell{1,2},u_gradient{t,1},u_gradient{t,2},u_gradient{t,3},u_gradient{t,4},boundary_huafen,boundary_jiange,scale);
        [b_1,b_2]=calculation_b(i_1,i_2,s_heng,s_shu,X_cell{t,1},X_cell{t,2},X_cell{1,1},X_cell{1,2},u_gradient{t,2},v,F2,boundary_huafen,boundary_jiange);
        j_cell{t,1}=j_1;j_cell{t,2}=j_2;
        b_cell{t,1}=b_1;b_cell{t,2}=b_2;
        
        [j_x1,j_x2]=calculation_j(i_1,i_2,s_heng,s_shu,X_cell{t,1},X_cell{t,2},X_cell{t,1},X_cell{t,2},u_gradient{t,1},u_gradient{t,2},u_gradient{t,3},u_gradient{t,4},boundary_huafen,boundary_jiange,scale);
        [b_x1,b_x2]=calculation_b(i_1,i_2,s_heng,s_shu,X_cell{t,1},X_cell{t,2},X_cell{t,1},X_cell{t,2},u_gradient{t,2},v,F2,boundary_huafen,boundary_jiange);
        
        delta_p{t,1}=j_1+b_1;delta_p{t,2}=j_2+b_2;
        delta_p_x{t,1}=j_x1+b_x1;delta_p_x{t,2}=j_x2+b_x2;
        
        g_cell{t,1}=-1*delta_p{t,1}+F1;g_cell{t,2}=-1*delta_p{t,2}+F2;
        g_x_cell{t,1}=-1*delta_p_x{t,1}+F1;g_x_cell{t,2}=-1*delta_p_x{t,2}+F2;
        
        %[g_b_2]=g_boundary(i_1,i_2,s_heng,u_gradient{t,2}(1,:));
        %[g_b_x_2]=g_boundary(i_1,i_2,s_heng,u_x_gradient{t,2}(1,:));
        g_cell{t,2}(1,:)=-1*(v*pp-F2(1,:));
        g_x_cell{t,2}(1,:)=-1*(v*pp_x-F2(1,:));
        %[lg1,lg2]=calculation_lvbo_g
        
        %[lgx1,lgx2]=calculation_lvbo_g
        
    end
    
    for jj=1:timescale
        u_total{jj,1}=u_total{jj,1}+1/particle*u_cell{jj,1};
        u_total{jj,2}=u_total{jj,2}+1/particle*u_cell{jj,2};
        %u_total{jj,2}=u_total{jj,3}+1/particle*u_cell{jj,3};
    end
    
end

endclock=toc;

